Anisotropic frustrated Heisenberg model on the honeycomb lattice

We investigate the ground-state phase diagram of an anisotropic Heisenberg model on the honeycomb lattice with competing interactions. We use quantum Monte Carlo simulations, as well as linear spin-wave and Ising series expansions, to determine the phase boundaries of the ordered magnetic phases. We find a region without any classical order in the vicinity of a highly frustrated point. Higher-order correlation functions in this region give no signal for long-range valence-bond order. The low-energy spectrum is derived via exact diagonalization to check for topological order on small-size periodic lattices.

==> anc/series_maple.txt <==
# Ising series expansion results up to fourth order for the honeycomb 
# lattice with nearest, next-nearest and third-nearest neighbor 
# interactions.
#
# Maple command:	read "series_maple.txt";
#
# Series for the classical Neel state as starting configuration
#
neel0 := (3/8)*(2*v2-v3-v1);
neel1 := 0;
neel2 := 3/2*t3^2/(-3*v1+6*v2-2*v3)+3/2*t1^2/(-2*v1+6*v2-3*v3);
neel3 := 12*t1*t2*t3/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3))+6*t1^2*t2/(-2*v1+6*v2-3*v3)^2;
neel4 := (6/((-2*v1+6*v2-3*v3)^2*(-4*v1+10*v2-4*v3))+12/((-2*v1+6*v2-3*v3)^2*(-4*v1+11*v2-6*v3))+24/((-2*v1+6*v2-3*v3)^2*(-4*v1+11*v2-5*v3))+183/((-2*v1+6*v2-3*v3)^2*(-4*v1+12*v2-6*v3))+6/((-2*v1+6*v2-3*v3)^2*(-4*v1+12*v2-5*v3))+12/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-6*v3))+12/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-5*v3))-135/(-2*v1+6*v2-3*v3)^3)*t1^4+(12/((-2*v1+6*v2-3*v3)*(-3*v1+10*v2-5*v3)*(-3*v1+6*v2-2*v3))+12/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-5*v3)))*t1^3*t3+(12/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-3*v3))+24/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-2*v3))+24/(-2*v1+6*v2-3*v3)^3)*t1^2*t2^2+(3/((-3*v1+10*v2-5*v3)*(-3*v1+6*v2-2*v3)^2)+3/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-5*v3))+12/((-3*v1+6*v2-2*v3)^2*(-5*v1+11*v2-5*v3))+12/((-3*v1+6*v2-2*v3)^2*(-5*v1+11*v2-4*v3))+6/((-3*v1+6*v2-2*v3)^2*(-5*v1+12*v2-4*v3))+81/((-3*v1+6*v2-2*v3)^2*(-5*v1+12*v2-5*v3))+6/((-3*v1+6*v2-2*v3)^2*(-4*v1+10*v2-5*v3))+6/((-3*v1+6*v2-2*v3)^2*(-4*v1+11*v2-5*v3))-135/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)^2)+12/((-2*v1+6*v2-3*v3)^2*(-5*v1+11*v2-5*v3))+12/((-2*v1+6*v2-3*v3)^2*(-5*v1+11*v2-4*v3))+81/((-2*v1+6*v2-3*v3)^2*(-5*v1+12*v2-5*v3))+6/((-2*v1+6*v2-3*v3)^2*(-5*v1+12*v2-4*v3))+6/((-2*v1+6*v2-3*v3)^2*(-4*v1+10*v2-5*v3))+6/((-2*v1+6*v2-3*v3)^2*(-4*v1+11*v2-5*v3))-135/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-2*v3))+162/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+12*v2-5*v3))+24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+11*v2-5*v3))+24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+11*v2-4*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-4*v1+11*v2-5*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+12*v2-4*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-4*v1+10*v2-5*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-4*v1+10*v2-4*v3))+6/((-2*v1+6*v2-3*v3)*(-3*v1+10*v2-5*v3)*(-3*v1+6*v2-2*v3)))*t1^2*t3^2+(24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-3*v1+6*v2-3*v3))+48/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-2*v3)))*t1*t2^2*t3+(24/((-3*v1+6*v2-2*v3)^2*(-3*v1+6*v2-3*v3))+24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)^2))*t2^2*t3^2+(6/((-3*v1+6*v2-2*v3)^2*(-6*v1+10*v2-4*v3))+36/((-3*v1+6*v2-2*v3)^2*(-6*v1+11*v2-4*v3))+141/((-3*v1+6*v2-2*v3)^2*(-6*v1+12*v2-4*v3))+24/((-3*v1+6*v2-2*v3)^2*(-6*v1+12*v2-3*v3))+12/((-3*v1+6*v2-2*v3)^2*(-5*v1+10*v2-4*v3))+24/((-3*v1+6*v2-2*v3)^2*(-5*v1+11*v2-4*v3))+6/((-3*v1+6*v2-2*v3)^2*(-5*v1+12*v2-4*v3))+6/((-3*v1+6*v2-2*v3)^2*(-4*v1+10*v2-4*v3))-135/(-3*v1+6*v2-2*v3)^3)*t3^4;
#
# Series for the classical collinear state as starting configuration
#
coll0 := -(1/8)*(2*v2+3*v3-v1);
coll1 := 0;
coll2 := 3/2*t3^2/(v1-2*v2-2*v3)+2*t2^2/(v1-v2-3*v3)+1/2*t1^2/(2*v1-2*v2-3*v3);
coll3 := 4*t2/(2*v1-2*v2-3*v3)/(v1-v2-3*v3)*t1^2+(8/(v1-v2-3*v3)/(v1-2*v2-2*v3)+4/(2*v1-2*v2-3*v3)/(v1-2*v2-2*v3))*t1*t2*t3+4*t2^3/(v1-v2-3*v3)^2;
coll4 := (2/((2*v1-2*v2-3*v3)^2*(v1-v2-3*v3))-15/(2*v1-2*v2-3*v3)^3+4/((3*v1-2*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+2/((4*v1-6*v2-4*v3)*(2*v1-2*v2-3*v3)^2)+21/((4*v1-4*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+2/((4*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)^2))*t1^4+8*t1^3*t3/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+(8/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+2/((2*v1-2*v2-3*v3)^2*(2*v1-3*v2-5*v3))+2/((2*v1-2*v2-3*v3)^2*(2*v1-2*v2-6*v3))+2/((2*v1-2*v2-6*v3)*(v1-v2-3*v3)^2)+8/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-v2-3*v3))+2/((2*v1-2*v2-3*v3)^2*(2*v1-2*v2-5*v3))+4/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+12/((v1-v2-3*v3)^2*(v1-2*v2-2*v3))+38/((3*v1-3*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+4/((v1-v2-3*v3)^2*(v1-2*v2-3*v3))+2/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+4/((3*v1-2*v2-6*v3)*(v1-v2-3*v3)^2)+76/((3*v1-3*v2-6*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))+16/((3*v1-2*v2-6*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-v2-3*v3))+38/((3*v1-3*v2-6*v3)*(v1-v2-3*v3)^2)+8/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))-60/((2*v1-2*v2-3*v3)^2*(v1-v2-3*v3))+2/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)-44/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)^2)+4/((3*v1-2*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+4/((3*v1-4*v2-5*v3)*(v1-v2-3*v3)^2)+4/((2*v1-2*v2-3*v3)^2*(v1-2*v2-2*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-6*v3)*(v1-v2-3*v3)))*t1^2*t2^2+(2/((2*v1-2*v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-5*v3))+2/((2*v1-2*v2-5*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-5*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((v1-2*v2-2*v3)^2*(v1-2*v2-3*v3))+4/((3*v1-5*v2-4*v3)*(2*v1-2*v2-3*v3)^2)+2/((2*v1-2*v2-3*v3)^2*(2*v1-3*v2-5*v3))+1/((v1-2*v2-2*v3)^2*(v1-2*v2-5*v3))+2/((2*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-2*v2-2*v3))+8/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+2/((3*v1-4*v2-4*v3)*(2*v1-2*v2-3*v3)^2)+2/((2*v1-2*v2-3*v3)^2*(2*v1-2*v2-5*v3))-45/((2*v1-2*v2-3*v3)*(v1-2*v2-2*v3)^2)+27/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-2*v2-2*v3))+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+8/((3*v1-5*v2-4*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+4/((4*v1-6*v2-4*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+1/((2*v1-2*v2-3*v3)^2*(v1-2*v2-5*v3))+4/((3*v1-4*v2-4*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+54/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+2/((3*v1-4*v2-4*v3)*(v1-2*v2-2*v3)^2)+27/((3*v1-4*v2-5*v3)*(v1-2*v2-2*v3)^2)-45/((2*v1-2*v2-3*v3)^2*(v1-2*v2-2*v3)))*t1^2*t3^2+(4/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-5*v3))+16/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-3*v3))+16/((v1-v2-3*v3)^2*(v1-2*v2-2*v3))+4/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+12/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-5*v3))+16/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-2*v2-2*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-v2-3*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-2*v2-2*v3))+12/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-v2-3*v3))+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3)))*t1*t2^2*t3+(4/((v1-v2-3*v3)^2*(-2*v2-4*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-6*v3))+20/((v1-v2-3*v3)^2*(v1-2*v2-5*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-4*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-3*v3))-232/(v1-v2-3*v3)^3+24/((2*v1-3*v2-6*v3)*(v1-v2-3*v3)^2)+288/((2*v1-2*v2-6*v3)*(v1-v2-3*v3)^2)+44/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((2*v1-2*v2-4*v3)*(v1-v2-3*v3)^2)+48/((2*v1-v2-6*v3)*(v1-v2-3*v3)^2)+12/((3*v1-2*v2-6*v3)*(v1-v2-3*v3)^2))*t2^4+(18/((2*v1-2*v2-5*v3)*(v1-2*v2-2*v3)^2)+8/((v1-2*v2-2*v3)^2*(v1-2*v2-3*v3))+208/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+16/((2*v1-3*v2-4*v3)*(v1-v2-3*v3)^2)+4/((3*v1-4*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+16/((2*v1-3*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((v1-2*v2-2*v3)^2*(v1-2*v2-5*v3))+104/((2*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)-180/((v1-v2-3*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)+4/((v1-v2-3*v3)^2*(v1-3*v2-4*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-4*v3))+32/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-4*v3))+20/((2*v1-4*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+8/((2*v1-2*v2-3*v3)*(v1-2*v2-2*v3)^2)+2/((v1-v2-3*v3)^2*(v1-2*v2-5*v3))+8/((v1-2*v2-2*v3)^2*(v1-2*v2-4*v3))-180/((v1-v2-3*v3)^2*(v1-2*v2-2*v3))+10/((2*v1-4*v2-5*v3)*(v1-v2-3*v3)^2)+104/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-3*v2-4*v3))+8/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-5*v3))+36/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-3*v2-5*v3))+4/((v1-2*v2-2*v3)^2*(v1-3*v2-5*v3))+4/((v1-v2-3*v3)^2*(v1-3*v2-5*v3))+18/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((v1-2*v2-2*v3)^2*(v1-3*v2-4*v3))+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+2/((3*v1-4*v2-5*v3)*(v1-v2-3*v3)^2)+8/((2*v1-2*v2-4*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+32/((2*v1-3*v2-4*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+2/((3*v1-4*v2-5*v3)*(v1-2*v2-2*v3)^2)+10/((2*v1-4*v2-5*v3)*(v1-2*v2-2*v3)^2)+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(-2*v2-4*v3)))*t2^2*t3^2+(4/((v1-2*v2-2*v3)^2*(-2*v2-4*v3))+4/((v1-2*v2-2*v3)^2*(v1-4*v2-4*v3))+16/((v1-2*v2-2*v3)^2*(v1-3*v2-4*v3))+8/((v1-2*v2-2*v3)^2*(v1-2*v2-4*v3))-135/(v1-2*v2-2*v3)^3+2/((2*v1-6*v2-4*v3)*(v1-2*v2-2*v3)^2)+12/((2*v1-5*v2-4*v3)*(v1-2*v2-2*v3)^2)+141/((2*v1-4*v2-4*v3)*(v1-2*v2-2*v3)^2)+24/((2*v1-4*v2-3*v3)*(v1-2*v2-2*v3)^2)+24/((2*v1-3*v2-4*v3)*(v1-2*v2-2*v3)^2)+4/((2*v1-2*v2-4*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-6*v2-4*v3)*(v1-2*v2-2*v3)^2)+8/((3*v1-5*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((3*v1-4*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((4*v1-6*v2-4*v3)*(v1-2*v2-2*v3)^2))*t3^4;


==> anc/series_mathematica.txt <==
(* Ising series expansion results up to fourth order for the honeycomb *)
(* lattice with nearest, next-nearest and third-nearest neighbor *)
(* interactions. *)
(*
Mathematica command:	<<series_mathematica.txt
Note that this command does not show the file content.
*)
(*
Series for the classical Neel state as starting configuration
*)
neel0 := (3/8)*(2*v2-v3-v1)
neel1 := 0
neel2 := 3/2*t3^2/(-3*v1+6*v2-2*v3)+3/2*t1^2/(-2*v1+6*v2-3*v3)
neel3 := 12*t1*t2*t3/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3))+6*t1^2*t2/(-2*v1+6*v2-3*v3)^2
neel4 := (6/((-2*v1+6*v2-3*v3)^2*(-4*v1+10*v2-4*v3))+12/((-2*v1+6*v2-3*v3)^2*(-4*v1+11*v2-6*v3))+24/((-2*v1+6*v2-3*v3)^2*(-4*v1+11*v2-5*v3))+183/((-2*v1+6*v2-3*v3)^2*(-4*v1+12*v2-6*v3))+6/((-2*v1+6*v2-3*v3)^2*(-4*v1+12*v2-5*v3))+12/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-6*v3))+12/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-5*v3))-135/(-2*v1+6*v2-3*v3)^3)*t1^4+(12/((-2*v1+6*v2-3*v3)*(-3*v1+10*v2-5*v3)*(-3*v1+6*v2-2*v3))+12/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-5*v3)))*t1^3*t3+(12/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-3*v3))+24/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-2*v3))+24/(-2*v1+6*v2-3*v3)^3)*t1^2*t2^2+(3/((-3*v1+10*v2-5*v3)*(-3*v1+6*v2-2*v3)^2)+3/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-5*v3))+12/((-3*v1+6*v2-2*v3)^2*(-5*v1+11*v2-5*v3))+12/((-3*v1+6*v2-2*v3)^2*(-5*v1+11*v2-4*v3))+6/((-3*v1+6*v2-2*v3)^2*(-5*v1+12*v2-4*v3))+81/((-3*v1+6*v2-2*v3)^2*(-5*v1+12*v2-5*v3))+6/((-3*v1+6*v2-2*v3)^2*(-4*v1+10*v2-5*v3))+6/((-3*v1+6*v2-2*v3)^2*(-4*v1+11*v2-5*v3))-135/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)^2)+12/((-2*v1+6*v2-3*v3)^2*(-5*v1+11*v2-5*v3))+12/((-2*v1+6*v2-3*v3)^2*(-5*v1+11*v2-4*v3))+81/((-2*v1+6*v2-3*v3)^2*(-5*v1+12*v2-5*v3))+6/((-2*v1+6*v2-3*v3)^2*(-5*v1+12*v2-4*v3))+6/((-2*v1+6*v2-3*v3)^2*(-4*v1+10*v2-5*v3))+6/((-2*v1+6*v2-3*v3)^2*(-4*v1+11*v2-5*v3))-135/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-2*v3))+162/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+12*v2-5*v3))+24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+11*v2-5*v3))+24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+11*v2-4*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-4*v1+11*v2-5*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+12*v2-4*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-4*v1+10*v2-5*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-4*v1+10*v2-4*v3))+6/((-2*v1+6*v2-3*v3)*(-3*v1+10*v2-5*v3)*(-3*v1+6*v2-2*v3)))*t1^2*t3^2+(24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-3*v1+6*v2-3*v3))+48/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-2*v3)))*t1*t2^2*t3+(24/((-3*v1+6*v2-2*v3)^2*(-3*v1+6*v2-3*v3))+24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)^2))*t2^2*t3^2+(6/((-3*v1+6*v2-2*v3)^2*(-6*v1+10*v2-4*v3))+36/((-3*v1+6*v2-2*v3)^2*(-6*v1+11*v2-4*v3))+141/((-3*v1+6*v2-2*v3)^2*(-6*v1+12*v2-4*v3))+24/((-3*v1+6*v2-2*v3)^2*(-6*v1+12*v2-3*v3))+12/((-3*v1+6*v2-2*v3)^2*(-5*v1+10*v2-4*v3))+24/((-3*v1+6*v2-2*v3)^2*(-5*v1+11*v2-4*v3))+6/((-3*v1+6*v2-2*v3)^2*(-5*v1+12*v2-4*v3))+6/((-3*v1+6*v2-2*v3)^2*(-4*v1+10*v2-4*v3))-135/(-3*v1+6*v2-2*v3)^3)*t3^4
(*
Series for the classical collinear state as starting configuration
*)
coll0 := -(1/8)*(2*v2+3*v3-v1)
coll1 := 0
coll2 := 3/2*t3^2/(v1-2*v2-2*v3)+2*t2^2/(v1-v2-3*v3)+1/2*t1^2/(2*v1-2*v2-3*v3)
coll3 := 4*t2/(2*v1-2*v2-3*v3)/(v1-v2-3*v3)*t1^2+(8/(v1-v2-3*v3)/(v1-2*v2-2*v3)+4/(2*v1-2*v2-3*v3)/(v1-2*v2-2*v3))*t1*t2*t3+4*t2^3/(v1-v2-3*v3)^2
coll4 := (2/((2*v1-2*v2-3*v3)^2*(v1-v2-3*v3))-15/(2*v1-2*v2-3*v3)^3+4/((3*v1-2*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+2/((4*v1-6*v2-4*v3)*(2*v1-2*v2-3*v3)^2)+21/((4*v1-4*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+2/((4*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)^2))*t1^4+8*t1^3*t3/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+(8/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+2/((2*v1-2*v2-3*v3)^2*(2*v1-3*v2-5*v3))+2/((2*v1-2*v2-3*v3)^2*(2*v1-2*v2-6*v3))+2/((2*v1-2*v2-6*v3)*(v1-v2-3*v3)^2)+8/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-v2-3*v3))+2/((2*v1-2*v2-3*v3)^2*(2*v1-2*v2-5*v3))+4/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+12/((v1-v2-3*v3)^2*(v1-2*v2-2*v3))+38/((3*v1-3*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+4/((v1-v2-3*v3)^2*(v1-2*v2-3*v3))+2/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+4/((3*v1-2*v2-6*v3)*(v1-v2-3*v3)^2)+76/((3*v1-3*v2-6*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))+16/((3*v1-2*v2-6*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-v2-3*v3))+38/((3*v1-3*v2-6*v3)*(v1-v2-3*v3)^2)+8/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))-60/((2*v1-2*v2-3*v3)^2*(v1-v2-3*v3))+2/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)-44/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)^2)+4/((3*v1-2*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+4/((3*v1-4*v2-5*v3)*(v1-v2-3*v3)^2)+4/((2*v1-2*v2-3*v3)^2*(v1-2*v2-2*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-6*v3)*(v1-v2-3*v3)))*t1^2*t2^2+(2/((2*v1-2*v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-5*v3))+2/((2*v1-2*v2-5*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-5*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((v1-2*v2-2*v3)^2*(v1-2*v2-3*v3))+4/((3*v1-5*v2-4*v3)*(2*v1-2*v2-3*v3)^2)+2/((2*v1-2*v2-3*v3)^2*(2*v1-3*v2-5*v3))+1/((v1-2*v2-2*v3)^2*(v1-2*v2-5*v3))+2/((2*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-2*v2-2*v3))+8/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+2/((3*v1-4*v2-4*v3)*(2*v1-2*v2-3*v3)^2)+2/((2*v1-2*v2-3*v3)^2*(2*v1-2*v2-5*v3))-45/((2*v1-2*v2-3*v3)*(v1-2*v2-2*v3)^2)+27/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-2*v2-2*v3))+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+8/((3*v1-5*v2-4*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+4/((4*v1-6*v2-4*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+1/((2*v1-2*v2-3*v3)^2*(v1-2*v2-5*v3))+4/((3*v1-4*v2-4*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+54/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+2/((3*v1-4*v2-4*v3)*(v1-2*v2-2*v3)^2)+27/((3*v1-4*v2-5*v3)*(v1-2*v2-2*v3)^2)-45/((2*v1-2*v2-3*v3)^2*(v1-2*v2-2*v3)))*t1^2*t3^2+(4/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-5*v3))+16/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-3*v3))+16/((v1-v2-3*v3)^2*(v1-2*v2-2*v3))+4/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+12/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-5*v3))+16/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-2*v2-2*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-v2-3*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-2*v2-2*v3))+12/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-v2-3*v3))+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3)))*t1*t2^2*t3+(4/((v1-v2-3*v3)^2*(-2*v2-4*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-6*v3))+20/((v1-v2-3*v3)^2*(v1-2*v2-5*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-4*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-3*v3))-232/(v1-v2-3*v3)^3+24/((2*v1-3*v2-6*v3)*(v1-v2-3*v3)^2)+288/((2*v1-2*v2-6*v3)*(v1-v2-3*v3)^2)+44/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((2*v1-2*v2-4*v3)*(v1-v2-3*v3)^2)+48/((2*v1-v2-6*v3)*(v1-v2-3*v3)^2)+12/((3*v1-2*v2-6*v3)*(v1-v2-3*v3)^2))*t2^4+(18/((2*v1-2*v2-5*v3)*(v1-2*v2-2*v3)^2)+8/((v1-2*v2-2*v3)^2*(v1-2*v2-3*v3))+208/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+16/((2*v1-3*v2-4*v3)*(v1-v2-3*v3)^2)+4/((3*v1-4*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+16/((2*v1-3*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((v1-2*v2-2*v3)^2*(v1-2*v2-5*v3))+104/((2*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)-180/((v1-v2-3*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)+4/((v1-v2-3*v3)^2*(v1-3*v2-4*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-4*v3))+32/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-4*v3))+20/((2*v1-4*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+8/((2*v1-2*v2-3*v3)*(v1-2*v2-2*v3)^2)+2/((v1-v2-3*v3)^2*(v1-2*v2-5*v3))+8/((v1-2*v2-2*v3)^2*(v1-2*v2-4*v3))-180/((v1-v2-3*v3)^2*(v1-2*v2-2*v3))+10/((2*v1-4*v2-5*v3)*(v1-v2-3*v3)^2)+104/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-3*v2-4*v3))+8/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-5*v3))+36/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-3*v2-5*v3))+4/((v1-2*v2-2*v3)^2*(v1-3*v2-5*v3))+4/((v1-v2-3*v3)^2*(v1-3*v2-5*v3))+18/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((v1-2*v2-2*v3)^2*(v1-3*v2-4*v3))+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+2/((3*v1-4*v2-5*v3)*(v1-v2-3*v3)^2)+8/((2*v1-2*v2-4*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+32/((2*v1-3*v2-4*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+2/((3*v1-4*v2-5*v3)*(v1-2*v2-2*v3)^2)+10/((2*v1-4*v2-5*v3)*(v1-2*v2-2*v3)^2)+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(-2*v2-4*v3)))*t2^2*t3^2+(4/((v1-2*v2-2*v3)^2*(-2*v2-4*v3))+4/((v1-2*v2-2*v3)^2*(v1-4*v2-4*v3))+16/((v1-2*v2-2*v3)^2*(v1-3*v2-4*v3))+8/((v1-2*v2-2*v3)^2*(v1-2*v2-4*v3))-135/(v1-2*v2-2*v3)^3+2/((2*v1-6*v2-4*v3)*(v1-2*v2-2*v3)^2)+12/((2*v1-5*v2-4*v3)*(v1-2*v2-2*v3)^2)+141/((2*v1-4*v2-4*v3)*(v1-2*v2-2*v3)^2)+24/((2*v1-4*v2-3*v3)*(v1-2*v2-2*v3)^2)+24/((2*v1-3*v2-4*v3)*(v1-2*v2-2*v3)^2)+4/((2*v1-2*v2-4*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-6*v2-4*v3)*(v1-2*v2-2*v3)^2)+8/((3*v1-5*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((3*v1-4*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((4*v1-6*v2-4*v3)*(v1-2*v2-2*v3)^2))*t3^4


==> anc/series_reduce.red <==
% Ising series expansion results up to fourth order for the honeycomb 
% lattice with nearest, next-nearest and third-nearest neighbor 
% interactions.
%
% Reduce command: 	in "series_reduce.red";
%
% Series for the classical Neel state as starting configuration
%
off echo;
off nat;
neel0 := (3/8)*(2*v2-v3-v1);
neel1 := 0;
neel2 := 3/2*t3^2/(-3*v1+6*v2-2*v3)+3/2*t1^2/(-2*v1+6*v2-3*v3);
neel3 := 12*t1*t2*t3/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3))+6*t1^2*t2/(-2*v1+6*v2-3*v3)^2;
neel4 := (6/((-2*v1+6*v2-3*v3)^2*(-4*v1+10*v2-4*v3))+12/((-2*v1+6*v2-3*v3)^2*(-4*v1+11*v2-6*v3))+24/((-2*v1+6*v2-3*v3)^2*(-4*v1+11*v2-5*v3))+183/((-2*v1+6*v2-3*v3)^2*(-4*v1+12*v2-6*v3))+6/((-2*v1+6*v2-3*v3)^2*(-4*v1+12*v2-5*v3))+12/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-6*v3))+12/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-5*v3))-135/(-2*v1+6*v2-3*v3)^3)*t1^4+(12/((-2*v1+6*v2-3*v3)*(-3*v1+10*v2-5*v3)*(-3*v1+6*v2-2*v3))+12/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-5*v3)))*t1^3*t3+(12/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-3*v3))+24/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-2*v3))+24/(-2*v1+6*v2-3*v3)^3)*t1^2*t2^2+(3/((-3*v1+10*v2-5*v3)*(-3*v1+6*v2-2*v3)^2)+3/((-2*v1+6*v2-3*v3)^2*(-3*v1+10*v2-5*v3))+12/((-3*v1+6*v2-2*v3)^2*(-5*v1+11*v2-5*v3))+12/((-3*v1+6*v2-2*v3)^2*(-5*v1+11*v2-4*v3))+6/((-3*v1+6*v2-2*v3)^2*(-5*v1+12*v2-4*v3))+81/((-3*v1+6*v2-2*v3)^2*(-5*v1+12*v2-5*v3))+6/((-3*v1+6*v2-2*v3)^2*(-4*v1+10*v2-5*v3))+6/((-3*v1+6*v2-2*v3)^2*(-4*v1+11*v2-5*v3))-135/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)^2)+12/((-2*v1+6*v2-3*v3)^2*(-5*v1+11*v2-5*v3))+12/((-2*v1+6*v2-3*v3)^2*(-5*v1+11*v2-4*v3))+81/((-2*v1+6*v2-3*v3)^2*(-5*v1+12*v2-5*v3))+6/((-2*v1+6*v2-3*v3)^2*(-5*v1+12*v2-4*v3))+6/((-2*v1+6*v2-3*v3)^2*(-4*v1+10*v2-5*v3))+6/((-2*v1+6*v2-3*v3)^2*(-4*v1+11*v2-5*v3))-135/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-2*v3))+162/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+12*v2-5*v3))+24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+11*v2-5*v3))+24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+11*v2-4*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-4*v1+11*v2-5*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-5*v1+12*v2-4*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-4*v1+10*v2-5*v3))+12/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-4*v1+10*v2-4*v3))+6/((-2*v1+6*v2-3*v3)*(-3*v1+10*v2-5*v3)*(-3*v1+6*v2-2*v3)))*t1^2*t3^2+(24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)*(-3*v1+6*v2-3*v3))+48/((-2*v1+6*v2-3*v3)^2*(-3*v1+6*v2-2*v3)))*t1*t2^2*t3+(24/((-3*v1+6*v2-2*v3)^2*(-3*v1+6*v2-3*v3))+24/((-2*v1+6*v2-3*v3)*(-3*v1+6*v2-2*v3)^2))*t2^2*t3^2+(6/((-3*v1+6*v2-2*v3)^2*(-6*v1+10*v2-4*v3))+36/((-3*v1+6*v2-2*v3)^2*(-6*v1+11*v2-4*v3))+141/((-3*v1+6*v2-2*v3)^2*(-6*v1+12*v2-4*v3))+24/((-3*v1+6*v2-2*v3)^2*(-6*v1+12*v2-3*v3))+12/((-3*v1+6*v2-2*v3)^2*(-5*v1+10*v2-4*v3))+24/((-3*v1+6*v2-2*v3)^2*(-5*v1+11*v2-4*v3))+6/((-3*v1+6*v2-2*v3)^2*(-5*v1+12*v2-4*v3))+6/((-3*v1+6*v2-2*v3)^2*(-4*v1+10*v2-4*v3))-135/(-3*v1+6*v2-2*v3)^3)*t3^4;
%
% Series for the classical collinear state as starting configuration
%
coll0 := -(1/8)*(2*v2+3*v3-v1);
coll1 := 0;
coll2 := 3/2*t3^2/(v1-2*v2-2*v3)+2*t2^2/(v1-v2-3*v3)+1/2*t1^2/(2*v1-2*v2-3*v3);
coll3 := 4*t2/(2*v1-2*v2-3*v3)/(v1-v2-3*v3)*t1^2+(8/(v1-v2-3*v3)/(v1-2*v2-2*v3)+4/(2*v1-2*v2-3*v3)/(v1-2*v2-2*v3))*t1*t2*t3+4*t2^3/(v1-v2-3*v3)^2;
coll4 := (2/((2*v1-2*v2-3*v3)^2*(v1-v2-3*v3))-15/(2*v1-2*v2-3*v3)^3+4/((3*v1-2*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+2/((4*v1-6*v2-4*v3)*(2*v1-2*v2-3*v3)^2)+21/((4*v1-4*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+2/((4*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)^2))*t1^4+8*t1^3*t3/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+(8/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+2/((2*v1-2*v2-3*v3)^2*(2*v1-3*v2-5*v3))+2/((2*v1-2*v2-3*v3)^2*(2*v1-2*v2-6*v3))+2/((2*v1-2*v2-6*v3)*(v1-v2-3*v3)^2)+8/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-v2-3*v3))+2/((2*v1-2*v2-3*v3)^2*(2*v1-2*v2-5*v3))+4/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+12/((v1-v2-3*v3)^2*(v1-2*v2-2*v3))+38/((3*v1-3*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+4/((v1-v2-3*v3)^2*(v1-2*v2-3*v3))+2/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+4/((3*v1-2*v2-6*v3)*(v1-v2-3*v3)^2)+76/((3*v1-3*v2-6*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))+16/((3*v1-2*v2-6*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-v2-3*v3))+38/((3*v1-3*v2-6*v3)*(v1-v2-3*v3)^2)+8/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3))-60/((2*v1-2*v2-3*v3)^2*(v1-v2-3*v3))+2/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)-44/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)^2)+4/((3*v1-2*v2-6*v3)*(2*v1-2*v2-3*v3)^2)+4/((3*v1-4*v2-5*v3)*(v1-v2-3*v3)^2)+4/((2*v1-2*v2-3*v3)^2*(v1-2*v2-2*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-6*v3)*(v1-v2-3*v3)))*t1^2*t2^2+(2/((2*v1-2*v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-5*v3))+2/((2*v1-2*v2-5*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-5*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((v1-2*v2-2*v3)^2*(v1-2*v2-3*v3))+4/((3*v1-5*v2-4*v3)*(2*v1-2*v2-3*v3)^2)+2/((2*v1-2*v2-3*v3)^2*(2*v1-3*v2-5*v3))+1/((v1-2*v2-2*v3)^2*(v1-2*v2-5*v3))+2/((2*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-2*v2-2*v3))+8/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+2/((3*v1-4*v2-4*v3)*(2*v1-2*v2-3*v3)^2)+2/((2*v1-2*v2-3*v3)^2*(2*v1-2*v2-5*v3))-45/((2*v1-2*v2-3*v3)*(v1-2*v2-2*v3)^2)+27/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-2*v2-2*v3))+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)^2)+8/((3*v1-5*v2-4*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+4/((4*v1-6*v2-4*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+1/((2*v1-2*v2-3*v3)^2*(v1-2*v2-5*v3))+4/((3*v1-4*v2-4*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+54/((3*v1-4*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+2/((3*v1-4*v2-4*v3)*(v1-2*v2-2*v3)^2)+27/((3*v1-4*v2-5*v3)*(v1-2*v2-2*v3)^2)-45/((2*v1-2*v2-3*v3)^2*(v1-2*v2-2*v3)))*t1^2*t3^2+(4/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-5*v3))+16/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-3*v3))+16/((v1-v2-3*v3)^2*(v1-2*v2-2*v3))+4/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+12/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-5*v3))+16/((2*v1-2*v2-3*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-2*v2-2*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-3*v2-5*v3)*(v1-v2-3*v3))+4/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-2*v2-2*v3))+12/((2*v1-2*v2-3*v3)*(2*v1-2*v2-5*v3)*(v1-v2-3*v3))+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-2*v2-2*v3))+4/((3*v1-3*v2-5*v3)*(2*v1-2*v2-3*v3)*(v1-v2-3*v3)))*t1*t2^2*t3+(4/((v1-v2-3*v3)^2*(-2*v2-4*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-6*v3))+20/((v1-v2-3*v3)^2*(v1-2*v2-5*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-4*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-3*v3))-232/(v1-v2-3*v3)^3+24/((2*v1-3*v2-6*v3)*(v1-v2-3*v3)^2)+288/((2*v1-2*v2-6*v3)*(v1-v2-3*v3)^2)+44/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((2*v1-2*v2-4*v3)*(v1-v2-3*v3)^2)+48/((2*v1-v2-6*v3)*(v1-v2-3*v3)^2)+12/((3*v1-2*v2-6*v3)*(v1-v2-3*v3)^2))*t2^4+(18/((2*v1-2*v2-5*v3)*(v1-2*v2-2*v3)^2)+8/((v1-2*v2-2*v3)^2*(v1-2*v2-3*v3))+208/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+16/((2*v1-3*v2-4*v3)*(v1-v2-3*v3)^2)+4/((3*v1-4*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+16/((2*v1-3*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((v1-2*v2-2*v3)^2*(v1-2*v2-5*v3))+104/((2*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)-180/((v1-v2-3*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-3*v2-5*v3)*(v1-2*v2-2*v3)^2)+4/((v1-v2-3*v3)^2*(v1-3*v2-4*v3))+8/((v1-v2-3*v3)^2*(v1-2*v2-4*v3))+32/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-4*v3))+20/((2*v1-4*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+8/((2*v1-2*v2-3*v3)*(v1-2*v2-2*v3)^2)+2/((v1-v2-3*v3)^2*(v1-2*v2-5*v3))+8/((v1-2*v2-2*v3)^2*(v1-2*v2-4*v3))-180/((v1-v2-3*v3)^2*(v1-2*v2-2*v3))+10/((2*v1-4*v2-5*v3)*(v1-v2-3*v3)^2)+104/((2*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-3*v2-4*v3))+8/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+4/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-2*v2-5*v3))+36/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(v1-3*v2-5*v3))+4/((v1-2*v2-2*v3)^2*(v1-3*v2-5*v3))+4/((v1-v2-3*v3)^2*(v1-3*v2-5*v3))+18/((2*v1-2*v2-5*v3)*(v1-v2-3*v3)^2)+4/((v1-2*v2-2*v3)^2*(v1-3*v2-4*v3))+4/((3*v1-3*v2-5*v3)*(v1-v2-3*v3)^2)+2/((3*v1-4*v2-5*v3)*(v1-v2-3*v3)^2)+8/((2*v1-2*v2-4*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+32/((2*v1-3*v2-4*v3)*(v1-v2-3*v3)*(v1-2*v2-2*v3))+2/((3*v1-4*v2-5*v3)*(v1-2*v2-2*v3)^2)+10/((2*v1-4*v2-5*v3)*(v1-2*v2-2*v3)^2)+8/((v1-v2-3*v3)*(v1-2*v2-2*v3)*(-2*v2-4*v3)))*t2^2*t3^2+(4/((v1-2*v2-2*v3)^2*(-2*v2-4*v3))+4/((v1-2*v2-2*v3)^2*(v1-4*v2-4*v3))+16/((v1-2*v2-2*v3)^2*(v1-3*v2-4*v3))+8/((v1-2*v2-2*v3)^2*(v1-2*v2-4*v3))-135/(v1-2*v2-2*v3)^3+2/((2*v1-6*v2-4*v3)*(v1-2*v2-2*v3)^2)+12/((2*v1-5*v2-4*v3)*(v1-2*v2-2*v3)^2)+141/((2*v1-4*v2-4*v3)*(v1-2*v2-2*v3)^2)+24/((2*v1-4*v2-3*v3)*(v1-2*v2-2*v3)^2)+24/((2*v1-3*v2-4*v3)*(v1-2*v2-2*v3)^2)+4/((2*v1-2*v2-4*v3)*(v1-2*v2-2*v3)^2)+4/((3*v1-6*v2-4*v3)*(v1-2*v2-2*v3)^2)+8/((3*v1-5*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((3*v1-4*v2-4*v3)*(v1-2*v2-2*v3)^2)+2/((4*v1-6*v2-4*v3)*(v1-2*v2-2*v3)^2))*t3^4;

;end;

